Hilbert geometry of the Siegel disk: The Siegel-Klein disk model

We study the Hilbert geometry induced by the Siegel disk domain, an open bounded convex set of complex square matrices of operator norm strictly less than one. This Hilbert geometry yields a generalization of the Klein disk model of hyperbolic geometry, henceforth called the Siegel-Klein disk model to differentiate it with the classical Siegel upper plane and disk domains. In the Siegel-Klein disk, geodesics are by construction always unique and Euclidean straight, allowing one to design efficient geometric algorithms and data-structures from computational geometry. For example, we show how to approximate the smallest enclosing ball of a set of complex square matrices in the Siegel disk domains: We compare two generalizations of the iterative core-set algorithm of Badoiu and Clarkson (BC) in the Siegel-Poincar\'e disk and in the Siegel-Klein disk: We demonstrate that geometric computing in the Siegel-Klein disk allows one (i) to bypass the time-costly recentering operations to the disk origin required at each iteration of the BC algorithm in the Siegel-Poincar\'e disk model, and (ii) to approximate fast and numerically the Siegel-Klein distance with guaranteed lower and upper bounds derived from nested Hilbert geometries.

==> code/CEiguntitled2.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Aug 20 14:54:36 2020

@author: Nielsen
"""

from numpy import linalg as LA
from scipy.linalg import sqrtm

Z=np.array([[1, -1+2j], [1-3j, 1]])
print(Z)
sZ=sqrtm(Z)
print(sZ)
Z2=np.matmul(sZ,sZ);
print('difference matrix',Z2-Z)

a=LA.eig(Z)
print(a)

 
 




==> code/NestedHilbertDistance.java <==
public class NestedHilbertDistance
{
	
static double HilbertDistance1D(double p,double q, double pbar, double qbar)
{
double alpham, alphap;
double delta=q-p;

alpham=(pbar-p)/delta; // <0
alphap=(qbar-p)/delta; // >1

return Math.log(alphap*(1.0-alpham)/(-alpham*(alphap-1.0)));	
	
}	
	
public static void  test()
{
	double p,q, barp1, barq1, barp2, barq2;
	
	p=Math.random(); q=p+Math.random(); // q>p
	barq1=q+Math.random();barq2=barq1+Math.random();
	barp1=p-Math.random();barp2=barp1-Math.random();
	
	double H1, H2;
	H1=HilbertDistance1D(p,q,barp1,barq1);
	H2=HilbertDistance1D(p,q,barp2,barq2);
	
	
	// Omega1 is contained inside Omega2
	System.out.println("Check that: "+H1+"\t>=\t"+H2);
	if (H1<H2) {	System.out.println("Error!"); System.exit(-1);}
}	


public static void  main(String [] a)
{
	System.out.println("Nested Hilbert Distances");
	int i;
	for(i=0;i<16;i++)
		test();
}
	
	
}


==> code/deflation.py <==
#!/usr/bin/env python3
import numpy as np
# function to calculate the Rayleigh quotient
def rayleigh_quotient(A,x):
	return np.dot(x, np.dot(A, x))/np.dot(x,x)
# function to normalise a vector
def normalise(x,eps=1e-10):
	N = np.sqrt(np.sum(abs(x)**2))
	if N < eps: # in case it is the zero vector!
		return x
	else:
		return x/N
		
#A = np.array([[4, -1j, 2],
#[1j, 2, 2+7j],
#[2, 2-7j, -2]])
        
#A=np.array([[1,-1],
#            [1,1]])

#A=np.array([[4/5,-3/5,0],[3/5,4/5,0],[1,2,2]])    
 
A=np.array([[3,-2],[4,1]])    
    
# choose the starting vector
#x = normalise(np.array([1, 1, 1]))
x = normalise(np.array([1, 1]))
RQnew = rayleigh_quotient(A,x)
RQold = 0
# perform the power iteration
while np.abs(RQnew-RQold) > 1e-6:
	RQold = RQnew
	x = normalise(np.dot(A, x))
	RQnew = rayleigh_quotient(A, x)
	
print("Dominant eigenvector:",x)
print("Dominant eigenvalue: {:.5f}".format(RQnew))

